Spectral Dynamics and Fuglede--Kadison Determinants for Wreath Products

We investigate connections between operator spectra, complex dynamics, and determinants for wreath product groups. For a nontrivial finite abelian group $G$, the natural action of $G\wr\mathbb Z$ on a rooted tree produces a family of operators with a recursive structure. Applying Schur complements to this family yields a rational map on complex projective space. We determine the projective spectrum--the parameter values for which the operator pencil fails to be invertible--as the union of the Julia set of this map and an explicitly described subset of its Fatou set. We also prove that the associated Koopman representation and the left regular representation are weakly equivalent and therefore give the same projective spectrum. We then compute Fuglede--Kadison determinants for a family of operators on more general wreath products. These formulas yield injective operators with zero determinant for wreath products $K\wr\mathbb Z$, where $K$ is a discrete group admitting a nontrivial projection $e\in\mathbb C[K]$. This answers negatively a question of Li and Thom about whether injectivity implies positive determinant for operators defined by matrices over complex group rings of amenable groups. For $G_{tf}\rtimes_\sigma\mathbb Z$, where $G_{tf}$ is any countable torsion-free abelian group and $\sigma\in\operatorname{Aut}(G_{tf})$, we prove that injectivity does imply positive determinant in every matrix size.

==> matlab_figure_1-4/figure1.0.m <==
%% Figure 1. Real affine slice: all colours and boundary lines identified.
% Paper: r=2, u=v=1, c=r^2*u*v=4, coordinates (theta,delta).
% E2: shaded |theta|<=4.  Its boundary is the repeated-root locus
% Delta_eta=theta^2-16=0, namely theta=-4 and theta=4.
% On THIS slice the constant-vector plane L_G: theta=-r(u+v)=-4;
% therefore the LEFT dashed line also lies in L_G. The RIGHT one does not.
% E1,att / E1,rep: the larger-/smaller-modulus roots of
% delta^2-theta*delta+4=0, defined for |theta|>4.
% H_n: G_n=delta*T_n(theta,4)-4*T_{n-1}(theta,4)=0,
% T_{-1}=0, T_0=1, T_n=theta*T_{n-1}-4*T_{n-2}.
% On a fixed theta with T_n=0, the graph delta=4*T_{n-1}/T_n
% has a pole; MATLAB draws separate branches (NaNs break them).
% Each of H_0,...,H_8 uses its OWN colour and legend label.
clear; close all; clc;
r=2; u=1; v=1; c=r^2*u*v; N=8;
xx=linspace(-8,8,16001); yLo=-6.5; yHi=6.5;
% Fixed, non-repeating RGB colours for H_0,...,H_8, in order.
hColors=[0.18 0.64 0.24;   % H_0  green (delta=0)
         0.83 0.16 0.19;   % H_1  red
         0.56 0.34 0.78;   % H_2  purple
         0.57 0.29 0.18;   % H_3  brown
         0.87 0.29 0.65;   % H_4  pink
         0.45 0.45 0.45;   % H_5  grey
         0.66 0.60 0.06;   % H_6  olive
         0.00 0.66 0.73;   % H_7  cyan
         0.08 0.39 0.67];  % H_8  blue
fig=figure('Color','w','Position',[60 60 1450 820]);
ax=axes('Parent',fig,'Position',[0.075 0.105 0.665 0.825]);
hold(ax,'on'); set(ax,'FontSize',12,'LineWidth',1.0,'Box','on','Layer','top');
% Region E2, not a singularity curve: pale blue translucent shading.
hE2=patch(ax,[-4 4 4 -4],[yLo yLo yHi yHi],[0.78 0.88 0.97],...
 'FaceAlpha',0.32,'EdgeColor','none');
% Discriminant boundaries. Note asymmetry in meaning at -4 and +4.
hMinus=plot(ax,[-4 -4],[yLo yHi],'--','Color',[0.10 0.37 0.68],...
 'LineWidth',1.9);
hPlus=plot(ax,[4 4],[yLo yHi],'--','Color',[0.52 0.32 0.62],...
 'LineWidth',1.9);
% Fixed-point branches. Only plot strict |theta|>4;
% do not identify repeated-root endpoints as attracting/repelling.
hAtt=[]; hRep=[];
for sgn=[-1 1]
 th=sgn*linspace(4+1e-4,8,2200);
 disc=sqrt(th.^2-4*c);
 da=(th+sgn*disc)/2; dr=(th-sgn*disc)/2;
 if sgn==-1
  hAtt=plot(ax,th,da,'-','Color',[0.02 0.35 0.74],'LineWidth',3.0);
  hRep=plot(ax,th,dr,'--','Color',[0.94 0.40 0.03],'LineWidth',2.8);
 else
  plot(ax,th,da,'-','Color',[0.02 0.35 0.74],'LineWidth',3.0,'HandleVisibility','off');
  plot(ax,th,dr,'--','Color',[0.94 0.40 0.03],'LineWidth',2.8,'HandleVisibility','off');
 end
end
% Plot every H_n separately and retain every legend handle.
Tprev=zeros(size(xx)); Tcur=ones(size(xx));
hH=gobjects(1,N+1);
for n=0:N
 if n==0
  yy=zeros(size(xx));
 else
  Tnext=xx.*Tcur-c.*Tprev;
  yy=c*Tcur./Tnext;
  Tprev=Tcur; Tcur=Tnext;
 end
 yy(~isfinite(yy) | yy<yLo | yy>yHi)=NaN;
 idx=find(abs(diff(yy))>1.7);
 yy(idx+1)=NaN;  % do not connect opposite sides of a pole
 hH(n+1)=plot(ax,xx,yy,'-','Color',hColors(n+1,:),...
                     'LineWidth',1.25);
end
% Mark the two repeated-root points of E1; their multiplier has modulus 1.
hDouble=plot(ax,[-4 4],[-2 2],'ko','MarkerFaceColor','w',...
 'MarkerSize',6,'LineWidth',1.4);
% Explicit in-plot boundary annotations.
text(ax,-4.14,5.7,'$\theta=-4$: $L_G$, $\Delta_\eta=0$',...
 'Interpreter','latex','Rotation',90,'HorizontalAlignment','right',...
 'FontSize',11,'Color',[0.10 0.37 0.68]);
text(ax,4.14,5.7,'$\theta=4$: $\Delta_\eta=0$',...
 'Interpreter','latex','Rotation',90,'HorizontalAlignment','right',...
 'FontSize',11,'Color',[0.52 0.32 0.62]);
text(ax,0,5.9,'$E_2$: $|\theta|\leq4$',...
 'Interpreter','latex','HorizontalAlignment','center',...
 'FontSize',12,'Color',[0.12 0.39 0.59]);
xlabel(ax,'$\theta$','Interpreter','latex');
ylabel(ax,'$\delta$','Interpreter','latex');
title(ax,'Figure 1. Real slice $r=2$, $u=v=1$','Interpreter','latex');
axis(ax,[-8 8 yLo yHi]); ax.XTick=-8:2:8; ax.YTick=-6:2:6;
grid(ax,'on');
% EVERY visible colour/style is named, including both boundary lines.
L=[hE2 hMinus hPlus hAtt hRep hDouble hH];
labels={'$E_2$: shaded $|\theta|\leq4$',...
 '$\theta=-4$: $\Delta_\eta=0$ and $L_G$',...
 '$\theta=4$: $\Delta_\eta=0$ only',...
 ': $E_{1,\mathrm{att}}$',...
 ': $E_{1,\mathrm{rep}}$',...
 '$\Delta_\eta=0$: repeated-root points',...
 ': $\mathcal H_0$ ($\delta=0$)',...
 ': $\mathcal H_1$',...
 ': $\mathcal H_2$',...
 ': $\mathcal H_3$',...
 ': $\mathcal H_4$',...
 ': $\mathcal H_5$',...
 ': $\mathcal H_6$',...
 ': $\mathcal H_7$',...
 ': $\mathcal H_8$'};
lgd=legend(ax,L,labels,'Interpreter','latex','FontSize',10,...
 'Location','northeastoutside','Box','on');
lgd.Units='normalized'; lgd.Position=[0.748 0.20 0.245 0.67];
rootdir=fileparts(mfilename('fullpath')); if isempty(rootdir), rootdir=pwd; end
set(fig,'PaperPositionMode','auto');
print(fig,fullfile(rootdir,'figure1.png'),'-dpng','-r260');
savefig(fig,fullfile(rootdir,'figure1.fig'));
fprintf('Figure 1 saved: %s\n',fullfile(rootdir,'figure1.png'));


==> matlab_figure_1-4/figure2.0.m <==
%% Figure 2. Three-dimensional STACKED H_n with a discrete level colourbar.
% Same real slice r=2, u=v=1 as Figure 1; c=4.
% MATLAB coordinates: x=theta, y=n (auxiliary stacking depth), z=delta.
% Colours of H_n are indexed by n=0,...,12; the colourbar is the KEY.
% The E2 band at z=zLo is only a FLOOR PROJECTION of |theta|<=4,
% not an additional subset of the 3D spectral set.
% Floor boundaries theta=-4 (also L_G) and theta=4: Delta_eta=0.
% Black dashed curve at auxiliary depth n=N+1 is the repelling
% fixed-point branch E1,rep, displayed as an asymptotic reference.
% WARNING: stacking level n is not a dynamical coordinate of F.
clear; close all; clc;
r=2; u=1; v=1; c=r^2*u*v; N=12;
xx=linspace(-8,8,10001); zLo=-6; zHi=6;
fig=figure('Color','w','Position',[60 70 1400 860]);
ax=axes('Parent',fig,'Position',[0.08 0.14 0.72 0.75]);
hold(ax,'on'); set(ax,'FontSize',11,'LineWidth',1.0,'Box','on');
% Ground plane: E2 theta-window, rather than the Julia set itself.
hBand=surf(ax,[-4 4;-4 4],[0 0;N+1 N+1],zLo*ones(2),...
 'FaceColor',[0.64 0.80 0.94],'FaceAlpha',0.35,'EdgeColor','none');
hLeft=plot3(ax,[-4 -4],[0 N+1],[zLo zLo],'--',...
 'Color',[0.10 0.37 0.68],'LineWidth',2.0);
hRight=plot3(ax,[4 4],[0 N+1],[zLo zLo],'--',...
 'Color',[0.52 0.32 0.62],'LineWidth',2.0);
% Recurrence G_n=delta*T_n-4*T_{n-1}. Distinct colours encode n.
cols=[0.26700 0.00487 0.32942; % n=0, dark violet
      0.28323 0.12078 0.44058; % n=1
      0.26797 0.22355 0.51201; % n=2
      0.22974 0.32236 0.54571; % n=3
      0.19063 0.40706 0.55609; % n=4
      0.15773 0.48593 0.55801; % n=5
      0.12757 0.56695 0.55056; % n=6
      0.12633 0.64411 0.52531; % n=7
      0.20803 0.71870 0.47287; % n=8
      0.36921 0.78889 0.38291; % n=9
      0.56550 0.84243 0.26288; % n=10
      0.78331 0.87928 0.12540; % n=11
      0.99325 0.90616 0.14394];% n=12, yellow
colormap(ax,cols); caxis(ax,[-0.5,N+0.5]);
Tprev=zeros(size(xx)); Tcur=ones(size(xx));
hH=gobjects(1,N+1);
for n=0:N
 if n==0
  zz=zeros(size(xx));
 else
  Tnext=xx.*Tcur-c.*Tprev;
  zz=c*Tcur./Tnext;
  Tprev=Tcur; Tcur=Tnext;
 end
 zz(~isfinite(zz) | zz<zLo | zz>zHi)=NaN;
 idx=find(abs(diff(zz))>2.1); zz(idx+1)=NaN;
 hH(n+1)=plot3(ax,xx,n*ones(size(xx)),zz,...
   'Color',cols(n+1,:),'LineWidth',1.65);
end
% Distinct limit reference, placed BEHIND all plotted H_n levels.
hLimit=[];
for sgn=[-1 1]
 th=sgn*linspace(4+1e-4,8,2000);
 zrep=(th-sgn*sqrt(th.^2-4*c))/2;
 if sgn==-1
  hLimit=plot3(ax,th,(N+1)*ones(size(th)),zrep,'k--','LineWidth',2.8);
 else
  plot3(ax,th,(N+1)*ones(size(th)),zrep,'k--',...
        'LineWidth',2.8,'HandleVisibility','off');
 end
end
xlabel(ax,'$\theta$','Interpreter','latex');
ylabel(ax,'stacking level $n$ (auxiliary)','Interpreter','latex');
zlabel(ax,'$\delta$','Interpreter','latex');
title(ax,'Figure 2. $\mathcal H_n$ ($0\leq n\leq12$) and limiting sets',...
 'Interpreter','latex');
axis(ax,[-8 8 0 N+1 zLo zHi]); view(ax,-47,25); grid(ax,'on');
cb=colorbar(ax,'Location','eastoutside');
cb.Ticks=0:N; cb.TickLabels=arrayfun(@num2str,0:N,'UniformOutput',false);
cb.Label.String='Colour of H_n: level n = 0,...,12';
% Legend lists all OTHER coloured / dashed objects, while bar lists each n.
lgd=legend(ax,[hH(1) hBand hLeft hRight hLimit],...
 {'$\mathcal H_n$: see colourbar ($n=0,\ldots,12$)',...
 'Pale-blue floor: $E_2$ ($|\theta|\leq4$)',...
 'Blue dashed: $\theta=-4$, $\Delta_\eta=0$ and $L_G$',...
 'Purple dashed: $\theta=4$, $\Delta_\eta=0$',...
 'Black dashed: $E_{1,\mathrm{rep}}$ (reference at $n=13$)'},...
 'Interpreter','latex','FontSize',9,'Location','southoutside',...
 'NumColumns',2);
lgd.Units='normalized'; lgd.Position=[0.07 0.012 0.83 0.13];
rootdir=fileparts(mfilename('fullpath')); if isempty(rootdir), rootdir=pwd; end
set(fig,'PaperPositionMode','auto');
print(fig,fullfile(rootdir,'figure2.png'),'-dpng','-r260');
savefig(fig,fullfile(rootdir,'figure2.fig'));
fprintf('Figure 2 saved: %s\n',fullfile(rootdir,'figure2.png'));


==> matlab_figure_1-4/figure3.0.m <==
%% Figure 3. Every plotted sequence and reference line has a named legend.
% Fiber: r=2, u=v=1, theta=5, c=4.
% Blue solid circles: orbit delta_{m+1}=5-4/delta_m from delta_0=6,
%                    converging to the attracting fixed point delta_att=4.
% Orange squares: H_n intersection, delta_n=4*T_{n-1}(5,4)/T_n(5,4),
%                  approaching repelling fixed point delta_rep=1.
% Separate hollow orange square at n=0 identifies H_0: delta=0.
% Blue dashed line = delta_att=4; orange dotted = delta_rep=1.
% Horizontal variable n has two DIFFERENT meanings: iteration of an
% orbit and index of an algebraic singularity hypersurface.
clear; close all; clc;
theta=5; c=4; N=16; nH=12;
n=0:N; deltaOrbit=zeros(size(n)); deltaOrbit(1)=6;
for k=1:N
 deltaOrbit(k+1)=theta-c/deltaOrbit(k);
end
nn=0:nH; psi=1/4;
deltaH=(1-psi.^nn)./(1-psi.^(nn+1));  % includes H_0: delta=0
assert(abs(deltaH(1))<1e-12);
fig=figure('Color','w','Position',[70 70 1220 740]);
ax=axes('Parent',fig,'Position',[0.085 0.13 0.70 0.78]);
hold(ax,'on'); set(ax,'FontSize',12,'LineWidth',1.0,'Box','on');
hAtt=plot(ax,[0 N],[4 4],'--','Color',[0.11 0.38 0.76],...
 'LineWidth',1.9);
hRep=plot(ax,[0 N],[1 1],':','Color',[0.86 0.37 0.05],...
 'LineWidth',2.2);
hOrbit=plot(ax,n,deltaOrbit,'-o','Color',[0.04 0.43 0.76],...
 'MarkerFaceColor',[0.04 0.43 0.76],...
 'MarkerSize',5.2,'LineWidth',1.8);
hSing=plot(ax,nn(2:end),deltaH(2:end),'-s',...
 'Color',[0.90 0.41 0.08],'MarkerFaceColor',[0.90 0.41 0.08],...
 'MarkerSize',5.2,'LineWidth',1.8);
hZero=plot(ax,0,deltaH(1),'s',...
 'Color',[0.90 0.41 0.08],'MarkerFaceColor','w',...
 'MarkerSize',7,'LineWidth',1.8);
text(ax,0.20,6.09,'$\delta_0=6$','Interpreter','latex',...
 'Color',[0.04 0.43 0.76],'FontSize',12);
text(ax,0.24,0.15,'$\mathcal H_0: \delta=0$','Interpreter','latex',...
 'Color',[0.71 0.29 0.05],'FontSize',11);
xlabel(ax,'iteration $m$ / singularity level $n$','Interpreter','latex');
ylabel(ax,'$\delta$','Interpreter','latex');
title(ax,'Figure 3. Fiber $r=2$, $u=v=1$, $\theta=5$',...
 'Interpreter','latex');
axis(ax,[-0.2 N -0.18 6.35]); ax.XTick=0:2:N; grid(ax,'on');
lgd=legend(ax,[hOrbit hZero hSing hAtt hRep],...
 {'Blue circles: $\delta_0=6$, $\delta_{m+1}=5-4/\delta_m$',...
 'Open orange square: $\mathcal H_0$, $\delta=0$',...
 'Orange squares: $\mathcal H_n$ ($1\leq n\leq12$)',...
 'Blue dashed: $\delta_{\mathrm{att}}=4$',...
 'Orange dotted: $\delta_{\mathrm{rep}}=1$'},...
 'Interpreter','latex','FontSize',10,'Location','northeastoutside');
lgd.Units='normalized'; lgd.Position=[0.74 0.57 0.25 0.26];
rootdir=fileparts(mfilename('fullpath')); if isempty(rootdir), rootdir=pwd; end
set(fig,'PaperPositionMode','auto');
print(fig,fullfile(rootdir,'figure3.png'),'-dpng','-r260');
savefig(fig,fullfile(rootdir,'figure3.fig'));
fprintf('Figure 3 saved: %s\n',fullfile(rootdir,'figure3.png'));


==> matlab_figure_1-4/figure4.0.m <==
%% Figure 4. Example 3.16: spectral ellipse and its auxiliary lift.
% r=2: z1=-1/2, z2=2, z3=1/10, center=(r-1)/r=1/2.
% Boundary: z0(t)=1/2+4*exp(1i*t)+(1/5)*exp(-1i*t)
%           =1/2+(21/5)*cos(t)+1i*(19/5)*sin(t).
% Actual spectrum: CLOSED FILLED ellipse at h=0, not a 3D surface.
% Height h=t/(2*pi) is an AUXILIARY plotting coordinate, not a
% parameter of the original operator pencil.
% Components and colours:
% pale blue disk at h=0: full spectral region;
% dark-blue solid curve at h=0: planar spectral boundary;
% orange curve at h=t/(2*pi): lifted boundary parametrization;
% grey dotted vertical lines: projection guides, not spectral points;
% purple dotted center guide: x=1/2, y=0 (auxiliary);
% dark-blue circle at (5/2,0,0): sample Fatou spectral point z^(2).
clear; close all; clc;
r=2; c0=(r-1)/r; A=21/5; B=19/5;
t=linspace(0,2*pi,1401); z0=c0+4*exp(1i*t)+0.2*exp(-1i*t);
x=real(z0); y=imag(z0); h=t/(2*pi);
fig=figure('Color','w','Position',[60 60 1420 875]);
ax=axes('Parent',fig,'Position',[0.055 0.14 0.72 0.75]);
hold(ax,'on'); set(ax,'FontSize',11,'LineWidth',1.0,'Box','on');
[ta,ra]=meshgrid(linspace(0,2*pi,250),linspace(0,1,65));
XX=c0+A*ra.*cos(ta); YY=B*ra.*sin(ta);
hFilled=surf(ax,XX,YY,zeros(size(XX)),'FaceColor',[0.47 0.70 0.87],...
 'FaceAlpha',0.43,'EdgeColor','none');
hPlanar=plot3(ax,x,y,zeros(size(t)),'-',...
 'Color',[0.09 0.39 0.69],'LineWidth',2.0);
hLift=plot3(ax,x,y,h,'-',...
 'Color',[0.98 0.42 0.06],'LineWidth',3.0);
hGuide=[];
for t0=[0 pi/2 pi 3*pi/2]
 gx=c0+A*cos(t0); gy=B*sin(t0);
 if isempty(hGuide)
  hGuide=plot3(ax,[gx gx],[gy gy],[0 t0/(2*pi)],':',...
   'Color',[0.48 0.48 0.48],'LineWidth',1.7);
 else
  plot3(ax,[gx gx],[gy gy],[0 t0/(2*pi)],':',...
   'Color',[0.48 0.48 0.48],'LineWidth',1.7,'HandleVisibility','off');
 end
end
hCenter=plot3(ax,[c0 c0],[0 0],[0 1],':',...
 'Color',[0.64 0.23 0.58],'LineWidth',1.7);
hPoint=plot3(ax,5/2,0,0,'o','MarkerSize',9,...
 'MarkerFaceColor',[0.05 0.33 0.65],...
 'MarkerEdgeColor','w','LineWidth',1.3);
text(ax,2.62,0.18,0.05,'$z^{(2)}$: $z_0=5/2$',...
 'Interpreter','latex','FontSize',11,'Color',[0.04 0.30 0.60]);
text(ax,c0+0.05,0.17,0.95,'center: $\Re z_0=1/2$',...
 'Interpreter','latex','FontSize',10,'Color',[0.55 0.19 0.51]);
xlabel(ax,'$\Re z_0$','Interpreter','latex');
ylabel(ax,'$\Im z_0$','Interpreter','latex');
zlabel(ax,'$h=t/(2\pi)$ (auxiliary)','Interpreter','latex');
title(ax,'Figure 4. Example 3.16: spectrum and lifted boundary ($r=2$)',...
 'Interpreter','latex');
axis(ax,[-4.7 5.5 -4.5 4.5 0 1.06]); view(ax,-57,25); grid(ax,'on');
lgd=legend(ax,[hFilled hPlanar hLift hGuide hCenter hPoint],...
 {'Pale blue at $h=0$: filled spectral ellipse',...
 'Dark-blue curve at $h=0$: ellipse boundary',...
 'Orange curve: boundary lifted to $h=t/(2\pi)$',...
 'Grey dotted: vertical projection guides',...
 'Purple dotted: auxiliary center guide',...
 'Blue circle: $z^{(2)}=[5/2:-1/2:2:1/10]$'},...
 'Interpreter','latex','FontSize',9,'Location','northeastoutside');
lgd.Units='normalized'; lgd.Position=[0.735 0.58 0.255 0.28];
rootdir=fileparts(mfilename('fullpath')); if isempty(rootdir), rootdir=pwd; end
set(fig,'PaperPositionMode','auto');
print(fig,fullfile(rootdir,'figure4.png'),'-dpng','-r260');
savefig(fig,fullfile(rootdir,'figure4.fig'));
fprintf('Figure 4 saved: %s\n',fullfile(rootdir,'figure4.png'));

